Angular phase-space integrals with four denominators through Mellin--Barnes

We compute four-denominator angular phase-space integrals using the Mellin--Barnes (MB) technique in dimensional regularisation. Independent of the scattering process, an angular integral can be categorised based on the nature of the momenta appearing in the denominators. We address all scenarios involving fully massless and massive momenta. We present a partial fraction decomposition that relates angular integrals with multiple massive momenta to those with a single massive momentum. By solving six- and seven-fold MB integrals, we express the final results up to the finite order in the dimensional regulator in terms of Goncharov polylogarithms.

==> anc/main.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90659,       2353]
NotebookOptionsPosition[     83599,       2239]
NotebookOutlinePosition[     84003,       2255]
CellTagsIndexPosition[     83960,       2252]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"\"\<Four denominator angular integrals\>\"", "\n", "--"}], " ", 
    "Taushif", " ", "Ahmed"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Syed", " ", "Mehedi", " ", "Hasan", " ", "and", " ", "Andreas", " ", 
      "Rapakoulias", "\n", "\n", "This", " ", "file", " ", "contains", " ", 
      "the", " ", "results", " ", "for", " ", "4", " ", "denominator", " ", 
      "massless", " ", "and", " ", "massive", " ", "integrals", " ", "I_", 
      RowBox[{"{", "1111", "}"}], " ", "up"}], "-", 
     RowBox[{"to", " ", "the", " ", "order", " ", 
      RowBox[{"eps", "^", "0."}], " ", "The", " ", "dimension", " ", 
      "considered", " ", "here", " ", "is", " ", "D"}]}], "=", 
    RowBox[{
     RowBox[{"4", "-", 
      RowBox[{"2", 
       RowBox[{"eps", ".", "\n", "\n", "Below"}], " ", "is", " ", "the", " ", 
       "definition", " ", "of", " ", "the", " ", 
       RowBox[{"notation", ":", "\n", "         ", "epm1"}]}]}], "->", " ", 
     RowBox[{
      RowBox[{"Coefficient", " ", "of", " ", 
       RowBox[{"eps", "^", 
        RowBox[{"-", "1"}]}], "\n", "         ", "ep0"}], "->", " ", 
      RowBox[{
       RowBox[{"Coefficient", " ", "of", " ", 
        RowBox[{"eps", "^", 
         RowBox[{"-", "0"}]}], "\[IndentingNewLine]", "    ", 
        "I1111massless"}], "->", " ", 
       RowBox[{
        RowBox[{
        "the", " ", "result", " ", "representing", " ", "the", " ", 
         "integral", " ", "I_", 
         RowBox[{"{", "1111", "}"}], " ", "for", " ", "the", " ", "massless", 
         " ", "case", "\[IndentingNewLine]", "   ", "I1111singlemass"}], "->", 
        RowBox[{
         RowBox[{
         "the", " ", "result", " ", "representing", " ", "the", " ", 
          "integral", " ", "I_", 
          RowBox[{"{", "1111", "}"}], " ", "for", " ", "the", " ", "single", 
          " ", "massive", " ", "case", "\[IndentingNewLine]", "  ", 
          "I1111doulbemass"}], "->", " ", 
         RowBox[{
          RowBox[{
          "the", " ", "result", " ", "representing", " ", "the", " ", 
           "integral", " ", "I_", 
           RowBox[{"{", "1111", "}"}], " ", "for", " ", "the", " ", "double", 
           " ", "massive", " ", "case", "\[IndentingNewLine]", " ", 
           "I1111triplemass"}], "->", " ", 
          RowBox[{
           RowBox[{
           "the", " ", "result", " ", "representing", " ", "the", " ", 
            "integral", " ", "I_", 
            RowBox[{"{", "1111", "}"}], " ", "for", " ", "the", " ", "triple",
             " ", "massive", " ", "case", "\[IndentingNewLine]", 
            "I1111quadruplemass"}], "->", " ", 
           RowBox[{
           "the", " ", "result", " ", "representing", " ", "the", " ", 
            "integral", " ", "I_", 
            RowBox[{"{", "1111", "}"}], " ", "for", " ", "the", " ", "fully", 
            " ", "massive", " ", 
            RowBox[{"case", "\[IndentingNewLine]", "\n", "**", "For"}], " ", 
            "numerical", " ", "evaluation", " ", "on", " ", "a", " ", 
            "particular", " ", "phase", " ", "space", " ", 
            "point"}]}]}]}]}]}]}]}]}], ",", " ", 
   RowBox[{"use", " ", "\"\<point\>\"", " ", "equal", " ", "to", " ", 
    RowBox[{"\"\<point1\>\"", ".", "  ", "\[IndentingNewLine]", "For"}], " ", 
    "analytic", " ", "evaluation", " ", "use", " ", "\"\<point\>\"", " ", 
    "equal", " ", "to", " ", 
    RowBox[{"\"\<pointsymbolic\>\"", ".", "**"}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.963912265394027*^9, 3.963912326039885*^9}, {
  3.963913047815791*^9, 3.963913052454232*^9}, {3.963913711486014*^9, 
  3.963914068397737*^9}, {3.96391409869697*^9, 3.96391411780179*^9}, {
  3.963914154719993*^9, 3.963914225153613*^9}, {3.964538815047159*^9, 
  3.964538820961165*^9}, {3.964576318540101*^9, 3.964576414292342*^9}, {
  3.964576452050465*^9, 3.964576456536334*^9}, {3.964576630960027*^9, 
  3.964576717703757*^9}, {3.964576888502863*^9, 3.964577005769536*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e192e371-cea9-48dc-b59c-67cdbeebbff8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.964083451776851*^9, 3.964083462847849*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"29acb406-ac77-41d1-82d5-80997f7cef5c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", "\"\</home/syed/Downloads/plt_1.4/PolyLogTools.m\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.963628210396465*^9, 3.963628219621518*^9}, {
   3.963628251429184*^9, 3.963628266917759*^9}, {3.963805071051745*^9, 
   3.963805075119635*^9}, 3.96395912574247*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"d1867378-4ff0-4f3e-9596-374cf0be9348"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.4\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.4", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.964609779281899*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"af3069b5-fa2a-4dab-a7c3-b504440d4d37"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.964609779283741*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"440a292d-ae2b-4f92-bdc2-8832edcb773e"],

Cell[BoxData["\<\"    Email: cduhr@uni-bonn.de\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.964609779285067*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"815c5c80-9fad-4396-a4c3-fe41fc8eb3e3"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.9646097792855387`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ac2418b8-235c-4110-9df6-94645c3855f0"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.964609779286086*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3b617a4b-439b-4240-9e60-3d74c744781f"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.964609779474547*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6c9aa333-2d9a-4f0e-82c2-0181627b1699"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.9646097798057623`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b57aeee7-94ec-4e52-9175-28339b182985"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.9646097798976383`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"9503a956-7240-403e-9ee5-817ae5d9ef1d"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.9646097805337677`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"83d3e688-e680-491a-b77a-9f69c336c8f9"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.964609780535582*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"780d2913-2a23-456a-8dc0-52c1edc27419"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.964083625162765*^9, 3.96441262436325*^9, 
  3.964521667792528*^9, 3.96460978053723*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"bc96dca7-d24a-4e42-ae80-56fe3ad3c122"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"EdgeChromaticNumber\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"EdgeChromaticNumber\\\", \\\"[\\\", \\\"g_Graph\\\", \
\\\"]\\\"}]\\) is Protected.\"", 2, 3, 1, 23298599909713772306, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.96408362683331*^9, 3.964412625686788*^9, 
  3.964521670329513*^9, 3.9646097807437973`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a58c874a-22ee-4415-897c-9d60506aafc4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"point1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v11", "->", "0.11"}], ",", 
     RowBox[{"v22", "->", "0.12"}], ",", 
     RowBox[{"v33", "->", "0.13"}], ",", 
     RowBox[{"v44", "->", "0.14"}], ",", 
     RowBox[{"v12", "->", "0.45"}], ",", 
     RowBox[{"v13", "->", "0.4"}], ",", 
     RowBox[{"v14", "->", "0.35"}], ",", 
     RowBox[{"v23", "->", "0.3"}], ",", 
     RowBox[{"v24", "->", "0.35"}], ",", 
     RowBox[{"v34", "->", "0.4"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9645384117105417`*^9, 3.964538412148552*^9}, {
  3.964538470832313*^9, 3.96453848753848*^9}, {3.9645385427675753`*^9, 
  3.964538552961363*^9}, {3.9645386130822*^9, 3.96453861726976*^9}, {
  3.9645389395550528`*^9, 3.964538956825695*^9}, {3.964539274917369*^9, 
  3.9645393043621893`*^9}, {3.964554694062839*^9, 3.964554707043501*^9}, {
  3.964554765148921*^9, 3.964554770625388*^9}, {3.964575214134107*^9, 
  3.964575220790646*^9}, {3.964576744265705*^9, 3.964576744528081*^9}, {
  3.9646097503496113`*^9, 3.964609762453038*^9}, {3.964609849132875*^9, 
  3.9646098754107323`*^9}, {3.9647786095065117`*^9, 3.964778610137539*^9}, {
  3.9647792506085*^9, 3.9647792511492767`*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"aef3cdc5-79b9-4b5a-9982-72b40b89acb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pointsymbolic", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v11", "->", "v11"}], ",", 
     RowBox[{"v22", "->", "v22"}], ",", 
     RowBox[{"v33", "->", "v33"}], ",", 
     RowBox[{"v44", "->", "v44"}], ",", 
     RowBox[{"v12", "->", "v12"}], ",", 
     RowBox[{"v13", "->", "v13"}], ",", 
     RowBox[{"v14", "->", "v14"}], ",", 
     RowBox[{"v23", "->", "v23"}], ",", 
     RowBox[{"v24", "->", "v24"}], ",", 
     RowBox[{"v34", "->", "v34"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964539007610659*^9, 3.964539092343788*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"8e1edf29-037a-474c-a2ef-223c3b671194"],

Cell[BoxData[
 RowBox[{
  RowBox[{"point", "=", "point1"}], ";"}]], "Input",
 CellChangeTimes->{{3.964538244222559*^9, 3.964538250761611*^9}, {
   3.964538492639044*^9, 3.964538493066077*^9}, {3.964539097723565*^9, 
   3.964539099360837*^9}, 3.9645393157774487`*^9, {3.964539540219672*^9, 
   3.964539543632665*^9}, {3.964554716354223*^9, 3.9645547198063807`*^9}, {
   3.964576749741668*^9, 3.96457674982502*^9}, {3.96461333467157*^9, 
   3.964613335002357*^9}, {3.9646134354337397`*^9, 3.9646134358635473`*^9}, {
   3.964613551280898*^9, 3.964613551600144*^9}, {3.964614811164076*^9, 
   3.964614811367261*^9}, {3.964779575008127*^9, 3.9647795753770638`*^9}, {
   3.964779699214128*^9, 3.9647796995906267`*^9}, {3.964781050927287*^9, 
   3.964781051178308*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"64f64b25-a4c4-4918-8491-36e10694b173"],

Cell[CellGroupData[{

Cell["Four denominator massless", "Subtitle",
 CellChangeTimes->{{3.963913336540371*^9, 
  3.9639133603231153`*^9}},ExpressionUUID->"5ebbd717-f728-467f-8ca0-\
ba571b2fa3ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"letters", ",", "ep0", ",", "epm1", ",", "sqrtsubstrule"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sqrtsubstrule", "=", 
   RowBox[{"<<", "massless_sqrtrule.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"letters", "=", 
   RowBox[{"<<", "massless_letters.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"epm1", "=", 
   RowBox[{"<<", "massless_epm1.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ep0", "=", 
    RowBox[{"<<", "massless_ep0.m"}]}], ";", 
   RowBox[{"ep0", "=", 
    RowBox[{
     RowBox[{"ep0", "/.", "letters"}], "/.", "sqrtsubstrule"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I1111massless", "=", 
   RowBox[{
    RowBox[{"epm1", "*", 
     RowBox[{"1", "/", "eps"}]}], "+", "ep0"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963912579641589*^9, 3.963912701599017*^9}, {
  3.963912859352831*^9, 3.963912955054995*^9}, {3.963913005516605*^9, 
  3.963913028921817*^9}, {3.963913206286034*^9, 3.963913208291538*^9}, {
  3.963913264459998*^9, 3.963913301992988*^9}, {3.963913632697464*^9, 
  3.96391363656575*^9}, {3.9639818050288687`*^9, 3.96398182009076*^9}, {
  3.963981888227558*^9, 3.963981928586013*^9}, {3.963981971664085*^9, 
  3.963981974061339*^9}, {3.963982074333913*^9, 3.963982074585209*^9}, {
  3.964065416173065*^9, 3.964065422369707*^9}, {3.964577688547739*^9, 
  3.964577708612281*^9}},
 CellLabel->
  "In[599]:=",ExpressionUUID->"5f2110d3-b424-4067-b611-5f278a2252ea"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9645768122192793`*^9},
 CellLabel->
  "In[543]:=",ExpressionUUID->"4511a249-5da1-4485-b0b2-e83b7a862428"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"numerical", " ", "check"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964576787207795*^9, 3.964576795843292*^9}},
 CellLabel->
  "In[544]:=",ExpressionUUID->"4d64bbb8-f4d5-4fc4-9dbe-071fe6769212"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"I1111massless", ",", "eps", ",", 
      RowBox[{"-", "1"}]}], "]"}], "/.", "point"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964538093561872*^9, 3.964538094189917*^9}, 
   3.964538254358385*^9, {3.964752538042927*^9, 3.964752540857512*^9}},
 CellLabel->
  "In[605]:=",ExpressionUUID->"4c1bc75b-def6-45d8-b55d-e4ead9c6d219"],

Cell[BoxData[
 RowBox[{"-", "30.739908275452855`"}]], "Output",
 CellChangeTimes->{
  3.964538094391057*^9, 3.964538256300922*^9, 3.96453850570715*^9, 
   3.964538587868533*^9, 3.964538650561094*^9, 3.9645389758132467`*^9, 
   3.964539323454419*^9, 3.96453955257226*^9, 3.964554738302094*^9, 
   3.964554795622146*^9, 3.964575246166127*^9, 3.9645770338622217`*^9, 
   3.964609785274782*^9, 3.964609910506418*^9, 3.964753230577654*^9, 
   3.964778374498231*^9, {3.964779264254526*^9, 3.964779288763708*^9}, 
   3.964779586104177*^9, 3.964779711031376*^9, 3.9647810782894487`*^9},
 CellLabel->
  "Out[605]=",ExpressionUUID->"68658fb1-1461-498f-9f07-7bdea216e4df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"I1111massless", ",", "eps", ",", "0"}], "]"}], "/.", "point"}], 
   ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96396652178973*^9, 3.963966582756443*^9}, {
   3.963968936679407*^9, 3.9639689383964643`*^9}, {3.963968968968438*^9, 
   3.963968971818467*^9}, 3.963969257914562*^9, {3.963976831992249*^9, 
   3.963976877866439*^9}, 3.964445481581582*^9, {3.964445587950324*^9, 
   3.964445588050327*^9}, {3.96444562893565*^9, 3.964445629044059*^9}, {
   3.964482966927501*^9, 3.964482967402997*^9}, {3.964483043477242*^9, 
   3.964483047949356*^9}, {3.964483088643698*^9, 3.964483088696451*^9}, {
   3.964484262538984*^9, 3.964484282255258*^9}, {3.964484448194723*^9, 
   3.96448450435588*^9}, {3.964484618581023*^9, 3.964484618911222*^9}, {
   3.964500316087095*^9, 3.964500329509611*^9}, {3.9645006793153152`*^9, 
   3.964500687975918*^9}, {3.964526328031282*^9, 3.964526328438583*^9}, {
   3.964537753983964*^9, 3.964537754297543*^9}, 3.964538258931875*^9, {
   3.9647525450663157`*^9, 3.964752549675565*^9}, {3.964752619062636*^9, 
   3.964752773363331*^9}, {3.964752808659174*^9, 3.964752855074183*^9}},
 CellLabel->
  "In[606]:=",ExpressionUUID->"3c4444a8-5466-41f4-959f-55f3179ea768"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "21.3574041229527203423884667849720250740000000000000000000001`37.\
32954846541702"}], "+", 
  RowBox[{
  "1.31041038549584030791366263247419831604`38.117407326377325*^-13", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.964083638720985*^9, 3.964083866548799*^9, {3.964083945101621*^9, 
   3.964083966877849*^9}, 3.964412264108805*^9, 3.964412508012125*^9, 
   3.964412718595638*^9, 3.964413374224655*^9, 3.9644150685282593`*^9, {
   3.964445482394291*^9, 3.964445497312357*^9}, 3.964445588787718*^9, 
   3.964445629561468*^9, {3.964482963714603*^9, 3.964482967669031*^9}, {
   3.964483040258026*^9, 3.96448304823834*^9}, 3.9644830891094713`*^9, {
   3.964484266401612*^9, 3.964484285085736*^9}, {3.96448445493334*^9, 
   3.964484506859364*^9}, 3.964484619219097*^9, {3.964500307885676*^9, 
   3.964500340907596*^9}, {3.964500681667463*^9, 3.964500689254694*^9}, 
   3.964504377236651*^9, 3.964521901430488*^9, {3.9645263554594736`*^9, 
   3.964526366184422*^9}, 3.9645377545957212`*^9, 3.96453809770141*^9, 
   3.964538259363311*^9, 3.964538505848822*^9, 3.964538588012491*^9, 
   3.964538650700842*^9, 3.964538976150446*^9, 3.964539325839756*^9, 
   3.964539554832631*^9, 3.964554738475051*^9, 3.964554795795189*^9, 
   3.9645752512495737`*^9, 3.96457703413704*^9, 3.964609785811372*^9, 
   3.964609910731204*^9, 3.964752679473331*^9, 3.96475278276854*^9, {
   3.96475284219279*^9, 3.964752857590439*^9}, 3.964753230885933*^9, 
   3.9647783771610813`*^9, {3.96477926449949*^9, 3.964779289049881*^9}, 
   3.9647795862976303`*^9, 3.964779711292798*^9, 3.964781080647356*^9},
 CellLabel->
  "Out[606]=",ExpressionUUID->"2bafa1e9-1dcf-4e98-b8e5-ff8b09013703"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963912831953051*^9, 3.9639128392065988`*^9}, 
   3.963912875823961*^9},
 CellLabel->
  "In[547]:=",ExpressionUUID->"60c12064-aff0-4fe5-b57d-665a1e736308"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Four denominator single massive
\
\>", "Subtitle",
 CellChangeTimes->{{3.963912743840683*^9, 3.9639127522159243`*^9}, {
  3.96391288811112*^9, 3.963912906503133*^9}, {3.963913369074786*^9, 
  3.9639133794785833`*^9}, {3.963913429797724*^9, 
  3.963913430022013*^9}},ExpressionUUID->"8dd0e76d-5e96-4359-a1e5-\
cdb6c279cd31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"letters", ",", "ep0", ",", "epm1", ",", "sqrtsubstrule"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sqrtsubstrule", "=", 
   RowBox[{"<<", "one_mass_sqrtrule.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"letters", "=", 
   RowBox[{"<<", "one_mass_letters.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"epm1", "=", 
   RowBox[{"<<", "one_mass_epm1.m"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ep0", "=", 
    RowBox[{"<<", "one_mass_ep0.m"}]}], ";", 
   RowBox[{"ep0", "=", 
    RowBox[{
     RowBox[{"ep0", "/.", "letters"}], "/.", "sqrtsubstrule"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I1111singlemass", "=", 
   RowBox[{
    RowBox[{"epm1", "*", 
     RowBox[{"1", "/", "eps"}]}], "+", "ep0"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963913103962679*^9, 3.963913110572398*^9}, {
   3.963913144663294*^9, 3.963913226934747*^9}, {3.963913309468814*^9, 
   3.9639133146541433`*^9}, {3.963913642054004*^9, 3.963913645898835*^9}, {
   3.963981828374507*^9, 3.963981898711138*^9}, {3.963981935203031*^9, 
   3.963981944274009*^9}, {3.963982078319012*^9, 3.963982078586161*^9}, {
   3.9640654263299723`*^9, 3.964065431975922*^9}, {3.9644108138866467`*^9, 
   3.964410815102218*^9}, {3.96441276731847*^9, 3.964412781193592*^9}, 
   3.964577713621827*^9},
 CellLabel->
  "In[607]:=",ExpressionUUID->"62700647-3362-45f7-95a4-6c96a19ac394"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.964576785242434*^9},
 CellLabel->
  "In[554]:=",ExpressionUUID->"8a6fb36d-9c8f-45ae-bf0d-f94b5d9d76c4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"numerical", " ", "check"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964576787207795*^9, 3.964576795843292*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"c6ad4548-50a0-45e3-bc02-720e39069689"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"I1111singlemass", ",", "eps", ",", 
      RowBox[{"-", "1"}]}], "]"}], "/.", "point"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964538109984706*^9, 3.964538110667779*^9}, 
   3.96453826320592*^9},
 CellLabel->
  "In[613]:=",ExpressionUUID->"9b2a2c85-5c8d-478a-b2af-48f2f48d4e15"],

Cell[BoxData[
 RowBox[{"-", "24.506589518330248`"}]], "Output",
 CellChangeTimes->{
  3.9645381119964046`*^9, 3.964538263611152*^9, 3.964538506332965*^9, 
   3.964538588497637*^9, 3.964538651183979*^9, 3.964538976629535*^9, 
   3.96453933213337*^9, 3.964539562243943*^9, 3.96455473897158*^9, 
   3.96455479628906*^9, 3.964575259938774*^9, 3.964577034820051*^9, 
   3.964609786548769*^9, 3.964609911403481*^9, 3.964612664053919*^9, 
   3.96461335362634*^9, {3.964613429731742*^9, 3.964613440635309*^9}, 
   3.964613557695134*^9, {3.964614802213173*^9, 3.964614816653266*^9}, 
   3.9646158212370358`*^9, 3.9647528777210493`*^9, 3.96475323168475*^9, 
   3.964778383392717*^9, {3.964779265190482*^9, 3.964779289824811*^9}, 
   3.9647795869267197`*^9, 3.964779711958787*^9, 3.9647810902599707`*^9},
 CellLabel->
  "Out[613]=",ExpressionUUID->"48ecba3c-55e8-4820-93e4-a456ecc50abb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"I1111singlemass", ",", "eps", ",", "0"}], "]"}], "/.", 
    "point"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96396652178973*^9, 3.963966582756443*^9}, {
   3.963968936679407*^9, 3.9639689383964643`*^9}, {3.963968968968438*^9, 
   3.963968971818467*^9}, 3.963969257914562*^9, {3.963976831992249*^9, 
   3.963976877866439*^9}, {3.964083658685528*^9, 3.964083660266048*^9}, {
   3.964083696214957*^9, 3.964083710997901*^9}, 3.964445515253154*^9, {
   3.964484560620572*^9, 3.964484570543423*^9}, {3.964484609646188*^9, 
   3.9644846108758783`*^9}, 3.964484646497878*^9, 3.964484747162084*^9, {
   3.964485201171738*^9, 3.964485210927433*^9}, {3.964485252096716*^9, 
   3.964485263644692*^9}, {3.964485314842678*^9, 3.96448532253403*^9}, {
   3.964500713891214*^9, 3.964500720777058*^9}, {3.964504121821817*^9, 
   3.964504137027611*^9}, {3.964526376029605*^9, 3.964526376758074*^9}, {
   3.964537761815855*^9, 3.964537762116982*^9}, 3.964538266845984*^9, 
   3.964752908582837*^9, {3.964752981439659*^9, 3.964753021306119*^9}, 
   3.964753071052899*^9},
 CellLabel->
  "In[614]:=",ExpressionUUID->"aef2e629-8a67-427e-9ea8-2f1cc0420711"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "16.4429529941922988977396031795049778652`38.215979815267076"}], "+", 
  RowBox[{
  "4.0170170209269084258804391454994954248`37.603903671930574*^-14", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.964412739796266*^9, 3.9644127848390207`*^9, 3.964413383141384*^9, 
   3.964414984801432*^9, 3.964415074422756*^9, {3.9644455077199697`*^9, 
   3.964445516118683*^9}, 3.96448274216771*^9, {3.964484614090521*^9, 
   3.964484648226465*^9}, {3.964485206153449*^9, 3.964485215305036*^9}, {
   3.964485253069459*^9, 3.964485260440439*^9}, {3.964485316469985*^9, 
   3.964485323475978*^9}, {3.964500716200943*^9, 3.964500721912372*^9}, 
   3.964504083331219*^9, {3.964504129137225*^9, 3.964504138480732*^9}, 
   3.964521922835314*^9, 3.964526379002963*^9, 3.9645264659398518`*^9, 
   3.964526498856639*^9, 3.964537762526647*^9, 3.964538115219194*^9, 
   3.96453826737787*^9, 3.964538506564622*^9, 3.964538588730392*^9, 
   3.9645386514074917`*^9, 3.9645389769023333`*^9, 3.964539336155341*^9, 
   3.9645395646219597`*^9, 3.964554739242151*^9, 3.9645547965361776`*^9, 
   3.964575265523595*^9, 3.964577035130254*^9, 3.9646097868990498`*^9, 
   3.964609911733225*^9, 3.964612667311062*^9, 3.964613357511661*^9, 
   3.964613443030249*^9, 3.964613564540607*^9, 3.964613696495345*^9, 
   3.964614127950182*^9, {3.9646148067826977`*^9, 3.9646148189957657`*^9}, 
   3.9646158237182827`*^9, 3.9647529337843103`*^9, 3.964753022425758*^9, 
   3.964753232065835*^9, 3.964778385976054*^9, 3.9647786223665533`*^9, {
   3.964779265607616*^9, 3.964779290185988*^9}, 3.964779587244883*^9, 
   3.964779712306387*^9, 3.96478109284044*^9},
 CellLabel->
  "Out[614]=",ExpressionUUID->"a2375b84-3ed3-4640-a3c2-18e77d14f50d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellLabel->
  "In[558]:=",ExpressionUUID->"11acc005-d0f2-4a9f-8166-120dbf19355e"],

Cell[BoxData[""], "Input",
 CellLabel->
  "In[559]:=",ExpressionUUID->"fcb72ade-bb3e-4eaf-b56b-ec751fb4e4b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ingredients for partial fractioning", "Subtitle",
 CellChangeTimes->{{3.964410205659186*^9, 
  3.964410267298944*^9}},ExpressionUUID->"60e30fa3-9dba-4f1f-8bc0-\
3d9294692d0d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I1111temp", "=", 
   RowBox[{"I1111singlemass", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v11", "->", "v11p"}], ",", 
      RowBox[{"v12", "->", "v12p"}], ",", 
      RowBox[{"v13", "->", "v13p"}], ",", 
      RowBox[{"v14", "->", "v14p"}], ",", 
      RowBox[{"v23", "->", "v23p"}], ",", 
      RowBox[{"v24", "->", "v24p"}], ",", 
      RowBox[{"v34", "->", "v34p"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fourdenom1mass", "[", 
    RowBox[{
    "v11_", ",", "v12_", ",", "v13_", ",", "v14_", ",", "v23_", ",", "v24_", 
     ",", "v34_"}], "]"}], ":=", 
   RowBox[{"I1111temp", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v11p", "->", "v11"}], ",", 
      RowBox[{"v12p", "->", "v12"}], ",", 
      RowBox[{"v13p", "->", "v13"}], ",", 
      RowBox[{"v14p", "->", "v14"}], ",", 
      RowBox[{"v23p", "->", "v23"}], ",", 
      RowBox[{"v24p", "->", "v24"}], ",", 
      RowBox[{"v34p", "->", "v34"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "va", ",", "Vp", ",", "VV", ",", "d", ",", "a", ",", "b", ",", "num1", ",", 
   "num2", ",", "f", ",", "g"}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "=", "2"}], ";", 
   RowBox[{"g", "=", "4"}], ";", 
   RowBox[{"k", "=", "1"}], ";", 
   RowBox[{"l", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"rescales", " ", "the", " ", "lambda"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lamda", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "*", 
        RowBox[{"va", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "-", 
       RowBox[{"g", "*", 
        RowBox[{"va", "[", 
         RowBox[{"i", ",", "i"}], "]"}]}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"f", "*", 
            RowBox[{"va", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], ")"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"g", "^", "2"}], "*", 
          RowBox[{"va", "[", 
           RowBox[{"i", ",", "i"}], "]"}], "*", 
          RowBox[{"va", "[", 
           RowBox[{"j", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "f", "*", 
        RowBox[{"va", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "-", 
       RowBox[{"g", "*", 
        RowBox[{"va", "[", 
         RowBox[{"i", ",", "i"}], "]"}]}], " ", "-", 
       RowBox[{"g", "*", 
        RowBox[{"va", "[", 
         RowBox[{"j", ",", "j"}], "]"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"1", "/", "2"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"rescales", " ", "the", " ", "tagged", " ", "one"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", "1"}], ";", 
   RowBox[{"b", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "rescales", " ", "the", " ", "input", " ", "to", " ", "match", " ", "with",
     " ", "the", " ", "input", " ", "of", " ", "other", " ", "normalization", 
    " ", "schemes"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "=", "1"}], ";", 
   RowBox[{"num1", "=", "2"}], ";", 
   RowBox[{"num2", "=", "4"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"rescales", " ", "the", " ", 
    RowBox[{"vij", "'"}], "s", " ", "in", " ", "the", " ", "formula"}], 
   "*)"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Vp", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"lamda", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], 
     RowBox[{"Vp", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"lamda", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"Vp", "[", "2", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Vp", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"lamda", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], ")"}], 
     RowBox[{"Vp", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"lamda", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"Vp", "[", "3", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Vp", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"lamda", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], 
     RowBox[{"Vp", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"lamda", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"Vp", "[", "3", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Vp", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"lamda", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], ")"}], 
     RowBox[{"Vp", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"lamda", "[", 
      RowBox[{"1", ",", "4"}], "]"}], 
     RowBox[{"Vp", "[", "4", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Vp", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"lamda", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], ")"}], 
     RowBox[{"Vp", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"lamda", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"Vp", "[", "4", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Vp", "[", "10", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"lamda", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], ")"}], 
      RowBox[{"Vp", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"lamda", "[", 
       RowBox[{"2", ",", "4"}], "]"}], 
      RowBox[{"Vp", "[", "4", "]"}]}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "<=", "j"}], ",", 
      RowBox[{
       RowBox[{"Vp", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Vp", "[", "i", "]"}], "*", 
         RowBox[{"Vp", "[", "j", "]"}]}], "//", "Expand"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i", "<=", "j"}], ",", 
       RowBox[{
        RowBox[{"Vp", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Vp", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Vp", "[", "n_", "]"}], "*", 
             RowBox[{"Vp", "[", "m_", "]"}]}], ":>", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"num1", "*", 
               RowBox[{"vc", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Vp", "[", "n_", "]"}], "^", "2"}], ":>", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"num2", "*", 
              RowBox[{"vc", "[", 
               RowBox[{"n", ",", "n"}], "]"}]}]}], ")"}]}], "}"}]}]}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "<=", "j"}], ",", 
      RowBox[{
       RowBox[{"Vp", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"vc", "[", 
          RowBox[{"n_", ",", "m_"}], "]"}], ":>", 
         RowBox[{"vc", "[", 
          RowBox[{"m", ",", "n"}], "]"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "<", "j"}], ",", 
      RowBox[{
       RowBox[{"VV", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Vp", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], ")"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "==", "j"}], ",", 
      RowBox[{
       RowBox[{"VV", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Vp", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], ")"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "<=", "j"}], ",", 
      RowBox[{
       RowBox[{"VV", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{
        RowBox[{"VV", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"vc", "[", 
           RowBox[{"n_", ",", "m_"}], "]"}], ":>", 
          RowBox[{"va", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], "}"}]}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"testsubstrule", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "->", 
       RowBox[{"a", "*", "v11"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "->", 
       RowBox[{"a", "*", "v22"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "->", 
       RowBox[{"a", "*", "v33"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"4", ",", "4"}], "]"}], "->", 
       RowBox[{"a", "*", "v44"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "->", 
       RowBox[{"b", "*", "v12"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "->", 
       RowBox[{"b", "*", "v13"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"4", ",", "1"}], "]"}], "->", 
       RowBox[{"b", "*", "v14"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"3", ",", "2"}], "]"}], "->", 
       RowBox[{"b", "*", "v23"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"4", ",", "2"}], "]"}], "->", 
       RowBox[{"b", "*", "v24"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"4", ",", "3"}], "]"}], "->", 
       RowBox[{"b", "*", "v34"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "->", 
       RowBox[{"b", "*", "v12"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "->", 
       RowBox[{"b", "*", "v13"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "->", 
       RowBox[{"b", "*", "v23"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "->", 
       RowBox[{"b", "*", "v14"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "->", 
       RowBox[{"b", "*", "v24"}]}], ",", 
      RowBox[{
       RowBox[{"va", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "->", 
       RowBox[{"b", "*", "v34"}]}]}], "}"}], "/.", "point"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.964410791011707*^9, 3.964410843101097*^9}, {
   3.964410902307626*^9, 3.96441091154032*^9}, {3.964411245016049*^9, 
   3.964411336743441*^9}, {3.964412926819334*^9, 3.964412952154713*^9}, 
   3.964537997637838*^9, 3.964538049341059*^9, 3.96453827352897*^9, {
   3.964538734850224*^9, 3.9645387837988043`*^9}, {3.964539428465969*^9, 
   3.964539458042541*^9}, 3.964539528144428*^9, 3.964577274706821*^9, 
   3.964753112366618*^9, 3.964753199306562*^9},
 CellLabel->
  "In[615]:=",ExpressionUUID->"3dac789d-1d3a-4415-9f99-2c4dd6d90be7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four denominator double massive", "Subtitle",
 CellChangeTimes->{{3.963913394990697*^9, 
  3.963913426417402*^9}},ExpressionUUID->"2c2af5d9-d2b4-42dc-97a6-\
a12cccbccf5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I1111doublemass", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"1", ",", "1"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "4"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], " ", ")"}], 
       RowBox[{"(", 
        RowBox[{"lamda", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ")"}]}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"2", ",", "2"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], " ", ")"}], "/.", 
    "testsubstrule"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.963915058091136*^9, 3.9639150618374996`*^9}, 
   3.963915181996769*^9, {3.963915213447442*^9, 3.9639152203980017`*^9}, {
   3.963981960009019*^9, 3.963981981980256*^9}, {3.96398205029122*^9, 
   3.963982068174864*^9}, 3.964410548318636*^9, 3.964410877780686*^9, {
   3.964411840837261*^9, 3.96441186976668*^9}, {3.96441319531081*^9, 
   3.964413212546544*^9}, {3.9644146344869843`*^9, 3.964414663178165*^9}, {
   3.964433749468079*^9, 3.96443375429302*^9}, {3.964504353846505*^9, 
   3.964504355430491*^9}},
 CellLabel->
  "In[636]:=",ExpressionUUID->"d8c5aef4-2662-4769-9b4c-da97c47847c7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.964576821120238*^9},
 CellLabel->
  "In[637]:=",ExpressionUUID->"61863259-d86f-4850-9ff5-a11b9d5556a5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"numerical", " ", "check"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964576787207795*^9, 3.964576795843292*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"4d535b2d-8300-4153-bbb0-f45795658173"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"I1111doublemass", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964538145731149*^9, 3.964538146365055*^9}},
 CellLabel->
  "In[639]:=",ExpressionUUID->"13aeef56-69db-44cd-839e-c4b1e5ec02bd"],

Cell[BoxData[
 RowBox[{"-", "24.156794104695823`"}]], "Output",
 CellChangeTimes->{
  3.964538146533751*^9, {3.9645382785551577`*^9, 3.964538286819042*^9}, 
   3.964538507252208*^9, 3.964538589406693*^9, 3.964538652097299*^9, 
   3.96453897758209*^9, 3.964539356448593*^9, 3.964539488092739*^9, 
   3.964539577636241*^9, 3.964554739961684*^9, 3.964554797193939*^9, 
   3.964575280013179*^9, 3.964577036023838*^9, 3.964609788052512*^9, 
   3.964609912521628*^9, 3.9647531356982527`*^9, 3.964753233079358*^9, 
   3.964779224740292*^9, {3.9647792666264687`*^9, 3.9647792912403517`*^9}, 
   3.9647795881582336`*^9, 3.964779713237715*^9, 3.964781107404078*^9},
 CellLabel->
  "Out[639]=",ExpressionUUID->"5f6de5f3-565f-4972-8443-9f6589dcd580"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"I1111doublemass", ",", "eps", ",", "0"}], "]"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96396652178973*^9, 3.963966582756443*^9}, {
   3.963968936679407*^9, 3.9639689383964643`*^9}, {3.963968968968438*^9, 
   3.963968971818467*^9}, 3.963969257914562*^9, {3.963976831992249*^9, 
   3.963976877866439*^9}, {3.964083658685528*^9, 3.964083660266048*^9}, {
   3.964083696214957*^9, 3.964083710997901*^9}, {3.964413248403687*^9, 
   3.9644132580502462`*^9}, {3.964453215804964*^9, 3.9644532385561132`*^9}, {
   3.964454981739071*^9, 3.9644549823131638`*^9}, {3.964468910892775*^9, 
   3.964468911872729*^9}, {3.964487147361496*^9, 3.964487147449089*^9}, {
   3.964504326131133*^9, 3.964504326600381*^9}, {3.964504361411871*^9, 
   3.964504361901704*^9}, 3.964524899672768*^9},
 CellLabel->
  "In[640]:=",ExpressionUUID->"b28fa9d8-cbf6-4f30-ba33-d38c6ea78d43"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "18.7229156130031611624946846639112743727999999999999999999999`38.\
2723734798744"}], "-", 
  RowBox[{
  "2.38269282036458294300745873667683125865`38.37706805618628*^-13", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.964413254038704*^9, 3.964413274901847*^9}, 
   3.964413701716894*^9, 3.964414019408474*^9, 3.964414799561942*^9, 
   3.964415097181814*^9, 3.964432067278792*^9, 3.964432098535793*^9, {
   3.964432148132403*^9, 3.964432185852906*^9}, {3.964432286063772*^9, 
   3.964432350003697*^9}, 3.964432408345318*^9, 3.964432444171529*^9, 
   3.964433286033472*^9, 3.964433853276533*^9, {3.964433911059085*^9, 
   3.9644339332310543`*^9}, 3.964435727367693*^9, 3.964435782619836*^9, 
   3.964435823893146*^9, 3.964435860324717*^9, {3.964436005101718*^9, 
   3.964436053930038*^9}, 3.964445337086553*^9, 3.964445403783993*^9, 
   3.9644531170450983`*^9, {3.964453217408683*^9, 3.964453238826192*^9}, 
   3.9644534118160877`*^9, {3.964453454451524*^9, 3.96445347461504*^9}, {
   3.9644535252761374`*^9, 3.9644535474687*^9}, 3.964453595886764*^9, {
   3.964453676948464*^9, 3.964453691464158*^9}, 3.964454982594056*^9, 
   3.9644689124598427`*^9, 3.964469102376953*^9, {3.964469136713024*^9, 
   3.964469155849053*^9}, {3.964469194139784*^9, 3.964469213490015*^9}, {
   3.964469250913965*^9, 3.964469274754558*^9}, 3.964487148421746*^9, 
   3.964487306303846*^9, 3.964487918494066*^9, 3.964488424380921*^9, 
   3.964504186183893*^9, {3.964504329025804*^9, 3.964504362670529*^9}, 
   3.964505227056007*^9, 3.96452196151909*^9, 3.964524901499123*^9, 
   3.964526581434016*^9, 3.9645266253470497`*^9, 3.964537782689039*^9, 
   3.964538152064845*^9, 3.964538288953697*^9, 3.964538507354867*^9, 
   3.964538589492531*^9, 3.964538652177156*^9, 3.964538977672858*^9, 
   3.964539359000295*^9, 3.964539579761375*^9, 3.964554740187352*^9, 
   3.96455479736415*^9, 3.964575282518926*^9, 3.9645770362224216`*^9, 
   3.96460978821836*^9, 3.964609912643835*^9, 3.964753140903788*^9, 
   3.96475323321105*^9, {3.964779266741695*^9, 3.9647792913852053`*^9}, 
   3.964779588306658*^9, 3.9647797132734337`*^9, 3.964781107540004*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"3b8a0525-1ed1-4cf3-aebf-cee257eaed47"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.964452859547092*^9, 3.964452859843903*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"4ab7f387-abed-4dbc-b055-a93c17f4a369"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four denominator triple massive", "Subtitle",
 CellChangeTimes->{{3.963913443206215*^9, 3.9639134590014777`*^9}, {
  3.963915188676834*^9, 
  3.963915190664714*^9}},ExpressionUUID->"9f3062ec-7ec6-4b34-b37e-\
aadf7f373c61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I1111triplemass", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"1", ",", "1"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "4"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], " ", ")"}], 
       RowBox[{"(", 
        RowBox[{"lamda", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], " ", ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], ")"}]}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"2", ",", "2"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"2", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"2", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], " ", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], " ", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", " ", 
         RowBox[{"lamda", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}], "/.", 
    "testsubstrule"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964411781792369*^9, 3.964411798731822*^9}, {
   3.964413732558217*^9, 3.964413745379235*^9}, 3.964414814422286*^9, {
   3.964433757181299*^9, 3.964433767524032*^9}},
 CellLabel->
  "In[642]:=",ExpressionUUID->"6a1c1efb-2cad-4357-8283-2564e00ae521"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.964576827953398*^9},
 CellLabel->
  "In[643]:=",ExpressionUUID->"b395ae3e-0234-4e86-be24-9bed217c45d7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"numerical", " ", "check"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964576787207795*^9, 3.964576795843292*^9}},
 CellLabel->
  "In[644]:=",ExpressionUUID->"0228d791-611a-4e78-97c5-13f6521eda14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"I1111triplemass", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964538166501504*^9, 3.96453816715035*^9}},
 CellLabel->
  "In[645]:=",ExpressionUUID->"a68c83e0-dde5-48f6-a9c8-2a7269559293"],

Cell[BoxData[
 RowBox[{"-", "8.014266973443354`"}]], "Output",
 CellChangeTimes->{3.964538168750757*^9, 3.96453829701842*^9, 
  3.964538508095323*^9, 3.964538590251189*^9, 3.9645386529198112`*^9, 
  3.964538978424721*^9, 3.964539367466076*^9, 3.964539587136045*^9, 
  3.96455474095311*^9, 3.964554798054168*^9, 3.964575293510424*^9, 
  3.964577037098093*^9, 3.964609789246332*^9, 3.964609913575282*^9, 
  3.964753158387268*^9, 3.964753234320516*^9, 3.9647792925134706`*^9, 
  3.9647795893063507`*^9, 3.964779714370438*^9, 3.964781108424007*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"29143ffe-b469-4a10-ae27-c6279efe017f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"I1111triplemass", ",", "eps", ",", "0"}], "]"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964414830471785*^9, 3.9644148342990713`*^9}, 
   3.964521974286552*^9, 3.96452488269755*^9},
 CellLabel->
  "In[646]:=",ExpressionUUID->"d02c1591-e14e-4b29-a0f3-17b20e6572fe"],

Cell[BoxData[
 RowBox[{"9.16030146025348279927804690511212417967`38.96190976628469", "+", 
  RowBox[{
  "2.14095858563569965526910025163816138099000000000001`38.33060826645192*^-\
8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.964414836412106*^9, 3.964415106139455*^9, 3.964432075792228*^9, 
   3.964432107879154*^9, 3.96448792776296*^9, 3.964488430038233*^9, 
   3.964504204739476*^9, {3.964521970006474*^9, 3.964521991821967*^9}, 
   3.9645248836107883`*^9, 3.964526591415475*^9, 3.964537791259911*^9, 
   3.964538179635935*^9, 3.964538300334783*^9, 3.964538508251844*^9, 
   3.964538590448586*^9, 3.964538653161229*^9, 3.96453897867595*^9, 
   3.9645393700532293`*^9, 3.964539589405424*^9, 3.9645547411019087`*^9, 
   3.964554798170576*^9, 3.964575297379925*^9, 3.964577037249736*^9, 
   3.964609789460147*^9, 3.9646099137981453`*^9, 3.9647531616652603`*^9, 
   3.9647532345329123`*^9, 3.964779292710338*^9, 3.964779589528359*^9, 
   3.96477971442067*^9, 3.964781108655086*^9},
 CellLabel->
  "Out[646]=",ExpressionUUID->"8821b808-7bb1-4b3d-bdc1-8ed050225b88"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.964538314558079*^9, 3.964538315169988*^9}},
 CellLabel->
  "In[647]:=",ExpressionUUID->"8eaf556b-5ba9-45ee-86d0-0818bfd7c4fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four denominator fully massive", "Subtitle",
 CellChangeTimes->{{3.963913477240192*^9, 
  3.963913485701316*^9}},ExpressionUUID->"72facb50-7ba7-43ae-9fbf-\
57fe343133a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I1111quadruplemass", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"4", ",", "4"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "10"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "10"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"7", ",", "10"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], " ", ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"1", ",", "1"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"1", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"6", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"lamda", "[", 
         RowBox[{"1", ",", "4"}], "]"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"4", ",", "4"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"6", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"lamda", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"2", ",", "2"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"2", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"2", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"2", ",", "10"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "10"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"7", ",", "10"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"4", ",", "4"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"7", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", " ", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"4", ",", "4"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"4", ",", "9"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "9"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"6", ",", "9"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"lamda", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "7"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"7", ",", "8"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], " ", ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"fourdenom1mass", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"e", "*", 
            RowBox[{"va", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}], "/.", "testsubstrule"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "5"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"3", ",", "9"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "6"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"5", ",", "9"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"d", "*", 
             RowBox[{"va", "[", 
              RowBox[{"6", ",", "9"}], "]"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"va", "->", "VV"}], "}"}]}], "/.", "testsubstrule"}]}], 
         "]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"lamda", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"lamda", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], ")"}], " ", 
       RowBox[{"lamda", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], "/.", "testsubstrule"}]}], 
  " ", ";"}]], "Input",
 CellChangeTimes->{{3.964410401207195*^9, 3.964410449941382*^9}, {
  3.964410515277215*^9, 3.964410516169959*^9}, {3.964411649992764*^9, 
  3.964411681140708*^9}, {3.9644148478836946`*^9, 3.964414911361622*^9}, {
  3.964433767755967*^9, 3.964433789695315*^9}, {3.964488386372211*^9, 
  3.964488409875813*^9}, {3.964488614703289*^9, 3.964488622631898*^9}, {
  3.964539612937619*^9, 3.964539640456642*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"6c4720b4-42a9-4f00-9855-46a36578c4c7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.96457683433317*^9},
 CellLabel->
  "In[649]:=",ExpressionUUID->"1e2ed582-26d1-4bf2-bbd8-aaa5eb83a9bc"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"numerical", " ", "check"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964576787207795*^9, 3.964576795843292*^9}},
 CellLabel->
  "In[650]:=",ExpressionUUID->"a7a3ea5c-c25d-4e97-8687-db9f4b8736a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"I1111quadruplemass", ",", "eps", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9645382179734383`*^9, 3.9645382186079*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"7c234650-068e-4e2d-aa08-533e1d7bb613"],

Cell[BoxData[
 RowBox[{"-", "9.839639362997591`"}]], "Output",
 CellChangeTimes->{
  3.964538218834927*^9, 3.964538509666559*^9, 3.964538591879466*^9, 
   3.9645386545991077`*^9, 3.964538980132704*^9, 3.964539376681805*^9, 
   3.9645395974884586`*^9, {3.964539630322999*^9, 3.964539644153644*^9}, 
   3.964554742564986*^9, 3.964554799499214*^9, 3.964575307321244*^9, 
   3.964577039204717*^9, 3.9646097915743437`*^9, 3.964609915454927*^9, 
   3.96475317695611*^9, 3.964753236604657*^9, 3.964779294706065*^9, 
   3.964779591692884*^9, 3.964779716717579*^9, 3.9647811103107986`*^9},
 CellLabel->
  "Out[651]=",ExpressionUUID->"8a84278d-a4fa-4062-b36f-a1671014d683"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"I1111quadruplemass", ",", "eps", ",", "0"}], "]"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964414928278261*^9, 3.964414929792748*^9}, 
   3.96448851102067*^9, 3.964524890093389*^9},
 CellLabel->
  "In[652]:=",ExpressionUUID->"d2ed214f-fc77-4931-9988-3f4738ad5506"],

Cell[BoxData[
 RowBox[{"10.86842869118565507153901269810431793814`39.03616676027075", "-", 
  RowBox[{
  "1.8039834770414132076779295975774854879599999999999999`38.256232555455036*^-\
6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.964414931839056*^9, 3.964415114033713*^9, 3.964432115369573*^9, 
   3.9644879392515574`*^9, 3.96448843957162*^9, 3.964488511549966*^9, 
   3.9644886727490797`*^9, 3.964504214742941*^9, 3.964522010085336*^9, 
   3.964524893041108*^9, 3.964526602333924*^9, 3.964537806153067*^9, 
   3.964538222411812*^9, 3.964538509993111*^9, 3.964538592391708*^9, 
   3.96453865495577*^9, 3.964538980662458*^9, 3.964539380826948*^9, 
   3.964539600289944*^9, {3.964539635032509*^9, 3.964539646409047*^9}, 
   3.964554742887533*^9, 3.964554799742517*^9, 3.964575310797375*^9, 
   3.964576106974809*^9, 3.96457703953585*^9, 3.964609791922056*^9, 
   3.964609915772684*^9, 3.964753181738797*^9, {3.9647532369227343`*^9, 
   3.964753241530221*^9}, 3.964779295073318*^9, 3.964779592126046*^9, 
   3.964779716763797*^9, 3.964781110635666*^9},
 CellLabel->
  "Out[652]=",ExpressionUUID->"40199ead-6d27-457d-a361-c01f7af75f35"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1386, 761.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f0f08c34-6690-4827-a617-8d06df4ea26e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4094, 81, 350, "Input",ExpressionUUID->"e192e371-cea9-48dc-b59c-67cdbeebbff8"],
Cell[4655, 103, 267, 5, 29, "Input",ExpressionUUID->"29acb406-ac77-41d1-82d5-80997f7cef5c"],
Cell[CellGroupData[{
Cell[4947, 112, 395, 8, 29, "Input",ExpressionUUID->"d1867378-4ff0-4f3e-9596-374cf0be9348"],
Cell[CellGroupData[{
Cell[5367, 124, 463, 10, 23, "Print",ExpressionUUID->"af3069b5-fa2a-4dab-a7c3-b504440d4d37"],
Cell[5833, 136, 285, 5, 23, "Print",ExpressionUUID->"440a292d-ae2b-4f92-bdc2-8832edcb773e"],
Cell[6121, 143, 276, 5, 23, "Print",ExpressionUUID->"815c5c80-9fad-4396-a4c3-fe41fc8eb3e3"],
Cell[6400, 150, 386, 7, 23, "Print",ExpressionUUID->"ac2418b8-235c-4110-9df6-94645c3855f0"],
Cell[6789, 159, 330, 6, 61, "Print",ExpressionUUID->"3b617a4b-439b-4240-9e60-3d74c744781f"],
Cell[7122, 167, 306, 6, 23, "Print",ExpressionUUID->"6c9aa333-2d9a-4f0e-82c2-0181627b1699"],
Cell[7431, 175, 324, 6, 23, "Print",ExpressionUUID->"b57aeee7-94ec-4e52-9175-28339b182985"],
Cell[7758, 183, 285, 5, 23, "Print",ExpressionUUID->"9503a956-7240-403e-9ee5-817ae5d9ef1d"],
Cell[8046, 190, 292, 5, 23, "Print",ExpressionUUID->"83d3e688-e680-491a-b77a-9f69c336c8f9"],
Cell[8341, 197, 367, 6, 42, "Print",ExpressionUUID->"780d2913-2a23-456a-8dc0-52c1edc27419"],
Cell[8711, 205, 347, 6, 42, "Print",ExpressionUUID->"bc96dca7-d24a-4e42-ae80-56fe3ad3c122"]
}, Open  ]],
Cell[9073, 214, 526, 11, 28, "Message",ExpressionUUID->"a58c874a-22ee-4415-897c-9d60506aafc4"]
}, Open  ]],
Cell[9614, 228, 1302, 26, 29, "Input",ExpressionUUID->"aef3cdc5-79b9-4b5a-9982-72b40b89acb8"],
Cell[10919, 256, 667, 17, 29, "Input",ExpressionUUID->"8e1edf29-037a-474c-a2ef-223c3b671194"],
Cell[11589, 275, 845, 14, 29, "Input",ExpressionUUID->"64f64b25-a4c4-4918-8491-36e10694b173"],
Cell[CellGroupData[{
Cell[12459, 293, 173, 3, 53, "Subtitle",ExpressionUUID->"5ebbd717-f728-467f-8ca0-ba571b2fa3ed"],
Cell[12635, 298, 1576, 37, 150, "Input",ExpressionUUID->"5f2110d3-b424-4067-b611-5f278a2252ea"],
Cell[14214, 337, 172, 3, 50, "Input",ExpressionUUID->"4511a249-5da1-4485-b0b2-e83b7a862428"],
Cell[14389, 342, 235, 5, 29, "Input",ExpressionUUID->"4d64bbb8-f4d5-4fc4-9dbe-071fe6769212"],
Cell[CellGroupData[{
Cell[14649, 351, 462, 11, 29, "Input",ExpressionUUID->"4c1bc75b-def6-45d8-b55d-e4ead9c6d219"],
Cell[15114, 364, 661, 11, 33, "Output",ExpressionUUID->"68658fb1-1461-498f-9f07-7bdea216e4df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15812, 380, 1321, 23, 29, "Input",ExpressionUUID->"3c4444a8-5466-41f4-959f-55f3179ea768"],
Cell[17136, 405, 1717, 29, 33, "Output",ExpressionUUID->"2bafa1e9-1dcf-4e98-b8e5-ff8b09013703"]
}, Open  ]],
Cell[18868, 437, 203, 4, 29, "Input",ExpressionUUID->"60c12064-aff0-4fe5-b57d-665a1e736308"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19108, 446, 333, 8, 85, "Subtitle",ExpressionUUID->"8dd0e76d-5e96-4359-a1e5-cdb6c279cd31"],
Cell[19444, 456, 1517, 36, 150, "Input",ExpressionUUID->"62700647-3362-45f7-95a4-6c96a19ac394"],
Cell[20964, 494, 170, 3, 50, "Input",ExpressionUUID->"8a6fb36d-9c8f-45ae-bf0d-f94b5d9d76c4"],
Cell[21137, 499, 235, 5, 29, "Input",ExpressionUUID->"c6ad4548-50a0-45e3-bc02-720e39069689"],
Cell[CellGroupData[{
Cell[21397, 508, 417, 11, 29, "Input",ExpressionUUID->"9b2a2c85-5c8d-478a-b2af-48f2f48d4e15"],
Cell[21817, 521, 876, 14, 33, "Output",ExpressionUUID->"48ecba3c-55e8-4820-93e4-a456ecc50abb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22730, 540, 1273, 23, 29, "Input",ExpressionUUID->"aef2e629-8a67-427e-9ea8-2f1cc0420711"],
Cell[24006, 565, 1754, 29, 33, "Output",ExpressionUUID->"a2375b84-3ed3-4640-a3c2-18e77d14f50d"]
}, Open  ]],
Cell[25775, 597, 109, 2, 29, "Input",ExpressionUUID->"11acc005-d0f2-4a9f-8166-120dbf19355e"],
Cell[25887, 601, 109, 2, 29, "Input",ExpressionUUID->"fcb72ade-bb3e-4eaf-b56b-ec751fb4e4b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26033, 608, 181, 3, 53, "Subtitle",ExpressionUUID->"60e30fa3-9dba-4f1f-8bc0-3d9294692d0d"],
Cell[26217, 613, 12679, 399, 573, "Input",ExpressionUUID->"3dac789d-1d3a-4415-9f99-2c4dd6d90be7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38933, 1017, 177, 3, 53, "Subtitle",ExpressionUUID->"2c2af5d9-d2b4-42dc-97a6-a12cccbccf5d"],
Cell[39113, 1022, 4867, 135, 156, "Input",ExpressionUUID->"d8c5aef4-2662-4769-9b4c-da97c47847c7"],
Cell[43983, 1159, 170, 3, 50, "Input",ExpressionUUID->"61863259-d86f-4850-9ff5-a11b9d5556a5"],
Cell[44156, 1164, 235, 5, 29, "Input",ExpressionUUID->"4d535b2d-8300-4153-bbb0-f45795658173"],
Cell[CellGroupData[{
Cell[44416, 1173, 360, 9, 29, "Input",ExpressionUUID->"13aeef56-69db-44cd-839e-c4b1e5ec02bd"],
Cell[44779, 1184, 738, 12, 33, "Output",ExpressionUUID->"5f6de5f3-565f-4972-8443-9f6589dcd580"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45554, 1201, 978, 17, 29, "Input",ExpressionUUID->"b28fa9d8-cbf6-4f30-ba33-d38c6ea78d43"],
Cell[46535, 1220, 2260, 36, 33, "Output",ExpressionUUID->"3b8a0525-1ed1-4cf3-aebf-cee257eaed47"]
}, Open  ]],
Cell[48810, 1259, 255, 5, 90, "Input",ExpressionUUID->"4ab7f387-abed-4dbc-b055-a93c17f4a369"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49102, 1269, 228, 4, 53, "Subtitle",ExpressionUUID->"9f3062ec-7ec6-4b34-b37e-aadf7f373c61"],
Cell[49333, 1275, 9041, 260, 290, "Input",ExpressionUUID->"6a1c1efb-2cad-4357-8283-2564e00ae521"],
Cell[58377, 1537, 170, 3, 50, "Input",ExpressionUUID->"b395ae3e-0234-4e86-be24-9bed217c45d7"],
Cell[58550, 1542, 235, 5, 29, "Input",ExpressionUUID->"0228d791-611a-4e78-97c5-13f6521eda14"],
Cell[CellGroupData[{
Cell[58810, 1551, 359, 9, 29, "Input",ExpressionUUID->"a68c83e0-dde5-48f6-a9c8-2a7269559293"],
Cell[59172, 1562, 627, 10, 33, "Output",ExpressionUUID->"29143ffe-b469-4a10-ae27-c6279efe017f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59836, 1577, 388, 9, 29, "Input",ExpressionUUID->"d02c1591-e14e-4b29-a0f3-17b20e6572fe"],
Cell[60227, 1588, 1081, 18, 33, "Output",ExpressionUUID->"8821b808-7bb1-4b3d-bdc1-8ed050225b88"]
}, Open  ]],
Cell[61323, 1609, 255, 5, 90, "Input",ExpressionUUID->"8eaf556b-5ba9-45ee-86d0-0818bfd7c4fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61615, 1619, 176, 3, 53, "Subtitle",ExpressionUUID->"72facb50-7ba7-43ae-9fbf-57fe343133a2"],
Cell[61794, 1624, 18733, 538, 524, "Input",ExpressionUUID->"6c4720b4-42a9-4f00-9855-46a36578c4c7"],
Cell[80530, 2164, 169, 3, 50, "Input",ExpressionUUID->"1e2ed582-26d1-4bf2-bbd8-aaa5eb83a9bc"],
Cell[80702, 2169, 235, 5, 29, "Input",ExpressionUUID->"a7a3ea5c-c25d-4e97-8687-db9f4b8736a4"],
Cell[CellGroupData[{
Cell[80962, 2178, 363, 9, 29, "Input",ExpressionUUID->"7c234650-068e-4e2d-aa08-533e1d7bb613"],
Cell[81328, 2189, 663, 11, 33, "Output",ExpressionUUID->"8a84278d-a4fa-4062-b36f-a1671014d683"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82028, 2205, 389, 9, 29, "Input",ExpressionUUID->"d2ed214f-fc77-4931-9988-3f4738ad5506"],
Cell[82420, 2216, 1151, 19, 55, "Output",ExpressionUUID->"40199ead-6d27-457d-a361-c01f7af75f35"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/massless_ep0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/8)*Pi^2*(v14*v24^2*(v14*v23 - v13*v24)^2 + 
    v12*v14*v24^2*(v14*v23 - v13*v24)*v34 + 
    (v14^3*v23^2 - v14*(v13^2 - 3*v23^2)*v24^2 + v13*v23*v24^3)*v34^2 - 
    v12*(v14^2*v23 - v13*v14*v24 + v23*v24^2)*v34^3))/
  (v14*v23*v24*(v14*v23 - v13*v24)*v34*Y1) + (Pi*G[0, 4*v12*v14*v23])/
  (4*v12*v14*v23 - 4*v12*v13*v24) + (Pi*G[0, 4*v13*v14*v23])/
  (4*v13*v14*v23 - 4*v12*v13*v34) - (Pi*G[0, 4*v12*v13*v24])/
  (4*v12*v14*v23 - 4*v12*v13*v24) - (Pi*G[0, 4*v12*v13*v34])/
  (4*v13*v14*v23 - 4*v12*v13*v34) + 
 (Pi*(-((v14*v23 - v13*v24)^2*(v14^2 + v24^2)) + 
    v12*(v14^3*v23 - v13*v14^2*v24 + 2*v14*v23*v24^2 + 2*v13*v24^3)*v34 - 
    v12^2*v24^2*v34^2)*G[l[2], l[1]])/(8*v12*v14*v24*(v14*v23 - v13*v24)*
   Y1) + (Pi*v24*v34*(3*v14*v23 - v13*v24 + v12*v34)*G[l[3], l[1]])/
  (8*v14*(v14*v23 - v12*v34)*Y1) - (Pi*(v12 + v34)*G[l[4], l[1]])/(2*Y1) - 
 (Pi*(v14^4*v23^2 + v34^2*(v13*v24 - v12*v34)^2 - 
    2*v14*v23*v34^2*(v13*v24 + v12*v34) - v14^3*v23*(v13*v24 + 2*v12*v34) + 
    v14^2*v34*(v12*v13*v24 + (v12^2 + v23^2)*v34))*G[l[5], l[1]])/
  (8*v13*v14*v34*(v14*v23 - v12*v34)*Y1) + 
 (Pi*(v13*v23*(v14*v23 - v13*v24) + 
    (v12*v13*v23 + 2*v14*v23*(-2*v13 + v14 + v23) - 4*v14*v23*v24 + 
      2*v13*(v14 + v23)*v24)*v34 - 2*v12*(v14 + v23)*v34^2)*G[l[6], l[1]])/
  (8*v14*v23*v34*Y1) + (I*Pi^2*v12*v23*v24*v34^2*
   (-(v13^3*v24^3) - v13*v24*(v14^2*v23^2 + v14*v23*(v12*v34 + Sqrt[Y1]) + 
      v12*v34*(3*v12*v34 + 2*Sqrt[Y1])) + 
    v12^2*v34^2*(-(v14*v23) + v12*v34 + Sqrt[Y1]) + 
    v13^2*v24^2*(2*v14*v23 + 3*v12*v34 + Sqrt[Y1]))*
   (-(v14*v23) - v13*v24 + v12*v34 + Sqrt[Y1])*G[l[8], l[1]])/
  ((v14^2*v23^2 + v12*v34*(-(v13*v24) + v12*v34 + Sqrt[Y1]) - 
    v14*v23*(v13*v24 + 2*v12*v34 + Sqrt[Y1]))*
   (v14*v23 - v13*v24 + v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) - 
 ((I/2)*Pi^2*v12*v14*v24*(-(v14^4*v23^4) + 
    v14^3*v23^3*(v13*v24 + 4*v12*v34 - Sqrt[Y1]) + 
    v12*v34*(v13*v24 - v12*v34)^2*(v13*v24 - v12*v34 + Sqrt[Y1]) + 
    v12*v14^2*v23^2*v34*(v13*v24 - 6*v12*v34 + 3*Sqrt[Y1]) + 
    v12*v14*v23*v34*(v13^2*v24^2 - 5*v12*v13*v24*v34 + 4*v12^2*v34^2 + 
      (2*v13*v24 - 3*v12*v34)*Sqrt[Y1]))*(v14*v23 - v13*v24 - v12*v34 + 
    Sqrt[Y1])*G[l[10], l[1]])/
  ((-(v14^2*v23^2) + v14*v23*(v13*v24 + 2*v12*v34 - Sqrt[Y1]) + 
     v12*v34*(v13*v24 - v12*v34 + Sqrt[Y1]))^2*(v14*v23 + v13*v24 - v12*v34 + 
    Sqrt[Y1])*Y1^(3/2)) + 
 (I*Pi^2*(v14^5*v23^5 + v14^4*v23^4*(-5*v13*v24 - 2*v12*v34 + Sqrt[Y1]) + 
    v13^2*v24^2*(v13*v24 - v12*v34)^2*(-(v13*v24) + v12*v34 + Sqrt[Y1]) + 
    v13^2*v14^2*v23^2*v24^2*(-10*v13*v24 + 3*v12*v34 + 6*Sqrt[Y1]) + 
    v14^3*v23^3*(10*v13^2*v24^2 + 3*v12*v13*v24*v34 + v12^2*v34^2 - 
      (4*v13*v24 + v12*v34)*Sqrt[Y1]) + v13^2*v14*v23*v24^2*
     (5*v13^2*v24^2 - 7*v12*v13*v24*v34 + 2*v12^2*v34^2 + 
      (-4*v13*v24 + 3*v12*v34)*Sqrt[Y1]))*(v13*v14*v34 - Y1)*G[l[11], l[1]])/
  ((-(v14^2*v23^2) + v14*v23*(2*v13*v24 + v12*v34 - Sqrt[Y1]) + 
     v13*v24*(-(v13*v24) + v12*v34 + Sqrt[Y1]))^2*
   (v14*v23 - v13*v24 + v12*v34 + Sqrt[Y1])*Y1^(3/2)) - 
 (I*Pi^2*v12*v23*v24*v34^2*(-(v14*v23) - v13*v24 + v12*v34 - Sqrt[Y1])*
   (-(v13^3*v24^3) - v13*v24*(v14^2*v23^2 + v12*v14*v23*v34 + 
      3*v12^2*v34^2) + v12^2*v34^2*(-(v14*v23) + v12*v34 - Sqrt[Y1]) + 
    v13^2*v24^2*(2*v14*v23 + 3*v12*v34 - Sqrt[Y1]) + 
    v13*v24*(v14*v23 + 2*v12*v34)*Sqrt[Y1])*G[l[13], l[1]])/
  ((v14^2*v23^2 + v12*v34*(-(v13*v24) + v12*v34 - Sqrt[Y1]) + 
    v14*v23*(-(v13*v24) - 2*v12*v34 + Sqrt[Y1]))*
   (v14*v23 - v13*v24 + v12*v34 - Sqrt[Y1])^3*Y1^(3/2)) + 
 G[0, v13*v24]*((Pi*(2*(v14 + v23)*(v14*v23 - v13*v24) - 
      (3*v14*v23 + v13*v24)*v34 + v12*v34^2))/(4*(v14*v23 - v13*v24)*Y1) - 
   (Pi*v34*(-(v14*v23) - v13*v24 + v12*v34)*(-(v14^3*v23^3) + 
      3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + v13^3*v24^3 + 
      3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 + 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[7], l[1]])/((-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])^
      3*Y1^(3/2)) - (Pi*(v14 + v23)*(v14*v23 - v13*v24 - v12*v34)*
     G[l[9], l[1]])/(4*Y1^(3/2)) - (Pi*v34*(v14*v23 + v13*v24 - v12*v34)*
     (v14^3*v23^3 - 3*v13*v14^2*v23^2*v24 + 3*v13^2*v14*v23*v24^2 - 
      v13^3*v24^3 - 3*v12*v14^2*v23^2*v34 + 3*v12*v13*v14*v23*v24*v34 + 
      3*v12^2*v14*v23*v34^2 - v12^3*v34^3 + 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[12], l[1]])/((v14*v23 - v13*v24 - v12*v34 + Sqrt[Y1])^3*
     Y1^(3/2)) + (Pi*(v14 + v23)*(v14*v23 - v13*v24 - v12*v34)*
     G[l[14], l[1]])/(4*Y1^(3/2))) + 
 G[0, v12*v34]*((Pi*v24*(-3*v14*v23 + v13*v24 - v12*v34))/
    (4*(v14*v23 - v12*v34)*Y1) - (Pi*v24*(-(v14*v23) + v13*v24 - v12*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 + 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[9], l[1]])/((-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])^
      3*Y1^(3/2)) - (Pi*v24*(v14*v23 - v13*v24 + v12*v34)*
     (v14^3*v23^3 - 3*v13*v14^2*v23^2*v24 + 3*v13^2*v14*v23*v24^2 - 
      v13^3*v24^3 - 3*v12*v14^2*v23^2*v34 + 3*v12*v13*v14*v23*v24*v34 + 
      3*v12^2*v14*v23*v34^2 - v12^3*v34^3 + 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[14], l[1]])/((v14*v23 - v13*v24 - v12*v34 + Sqrt[Y1])^3*
     Y1^(3/2))) - ((I/2)*Pi^2*v12*v14*v24*(v14^4*v23^4 + 
    v12*v34*(v13*v24 - v12*v34)^2*(-(v13*v24) + v12*v34 + Sqrt[Y1]) - 
    v14^3*v23^3*(v13*v24 + 4*v12*v34 + Sqrt[Y1]) + 
    v12*v14^2*v23^2*v34*(-(v13*v24) + 6*v12*v34 + 3*Sqrt[Y1]) - 
    v12*v14*v23*v34*(v13^2*v24^2 - 5*v12*v13*v24*v34 + 4*v12^2*v34^2 + 
      (-2*v13*v24 + 3*v12*v34)*Sqrt[Y1]))*(-(v14*v23) + v13*v24 + v12*v34 + 
    Sqrt[Y1])*G[l[15], l[1]])/
  ((v14^2*v23^2 + v12*v34*(-(v13*v24) + v12*v34 + Sqrt[Y1]) - 
     v14*v23*(v13*v24 + 2*v12*v34 + Sqrt[Y1]))^2*
   (-(v14*v23) - v13*v24 + v12*v34 + Sqrt[Y1])*Y1^(3/2)) + 
 G[0, -(v12*v34)]*(-1/8*(Pi*v24*(v14*v23 - v13*v24 + v12*v34))/(v23*v34*Y1) - 
   (Pi*v12*v14*v24*G[l[10], l[1]])/(4*Y1^(3/2)) + 
   (Pi*v12*v14*v24*G[l[15], l[1]])/(4*Y1^(3/2))) + 
 (I*Pi^2*(v14^5*v23^5 + v14^3*v23^3*(10*v13^2*v24^2 + 
      v12*v34*(v12*v34 + Sqrt[Y1]) + v13*v24*(3*v12*v34 + 4*Sqrt[Y1])) + 
    v13^2*v14^2*v23^2*v24^2*(-10*v13*v24 + 3*v12*v34 - 6*Sqrt[Y1]) - 
    v13^2*v24^2*(v13*v24 - v12*v34)^2*(v13*v24 - v12*v34 + Sqrt[Y1]) - 
    v14^4*v23^4*(5*v13*v24 + 2*v12*v34 + Sqrt[Y1]) + 
    v13^2*v14*v23*v24^2*(5*v13^2*v24^2 - 7*v12*v13*v24*v34 + 2*v12^2*v34^2 + 
      (4*v13*v24 - 3*v12*v34)*Sqrt[Y1]))*(v13*v14*v34 - Y1)*G[l[16], l[1]])/
  ((v14^2*v23^2 + v13*v24*(v13*v24 - v12*v34 + Sqrt[Y1]) - 
     v14*v23*(2*v13*v24 + v12*v34 + Sqrt[Y1]))^2*
   (-(v14*v23) + v13*v24 - v12*v34 + Sqrt[Y1])*Y1^(3/2)) + 
 G[0, -(v13*v24)]*(-1/8*(Pi*v34*(v14*v23 + v13*v24 - v12*v34))/(v23*v24*Y1) - 
   (Pi*v13*v14*v34*G[l[11], l[1]])/(4*Y1^(3/2)) + 
   (Pi*v13*v14*v34*G[l[16], l[1]])/(4*Y1^(3/2))) + 
 G[0, -(v14*v23)]*(-1/8*(Pi*v24*v34*(3*v14*v23 + v13*v24 - v12*v34))/
     (v14*(v14*v23 - v13*v24)*Y1) + 
   (Pi*v23*v34*(v14^3*v23^3 + v13*v14*v23*v24*(3*v13*v24 - v12*v34 - 
        2*Sqrt[Y1]) + v14^2*v23^2*(-3*v13*v24 - v12*v34 + Sqrt[Y1]) + 
      v13*v24*(v13*v24 - v12*v34)*(-(v13*v24) + v12*v34 + Sqrt[Y1]))*
     (-(v14*v23) - v13*v24 + v12*v34 + Sqrt[Y1])*G[l[8], l[1]])/
    (2*v13*(v14*v23 - v13*v24 + v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) + 
   (Pi*G[l[11], l[1]])/(4*Sqrt[Y1]) + 
   (Pi*v23*v34*(-(v14^3*v23^3) + v13*v14*v23*v24*(-3*v13*v24 + v12*v34 - 
        2*Sqrt[Y1]) + v13*v24*(v13*v24 - v12*v34)*(v13*v24 - v12*v34 + 
        Sqrt[Y1]) + v14^2*v23^2*(3*v13*v24 + v12*v34 + Sqrt[Y1]))*
     (v14*v23 + v13*v24 - v12*v34 + Sqrt[Y1])*G[l[13], l[1]])/
    (2*v13*(-(v14*v23) + v13*v24 - v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) - 
   (Pi*G[l[16], l[1]])/(4*Sqrt[Y1])) + 
 G[0, v24]*((Pi*(v24^(-1) - (v14*(2*v23 - v24)*(v14*v23 - v13*v24)^2 + 
        v14*(2*v23*(v12 + 2*(v14 + v23)) - v12*v24)*(v14*v23 - v13*v24)*v34 - 
        v23*v24*(3*v14*v23 + v13*v24)*v34^2 + v12*v23*v24*v34^3)/
       (v23*(v14*v23 - v13*v24)*Y1)))/(8*v14*v34) + 
   (Pi*v12*(v14*v23 + v13*v24 - v12*v34)*G[l[7], l[1]])/(4*Y1^(3/2)) + 
   (Pi*v23*v34*(v14^3*v23^3 + v13*v14*v23*v24*(3*v13*v24 - v12*v34 - 
        2*Sqrt[Y1]) + v14^2*v23^2*(-3*v13*v24 - v12*v34 + Sqrt[Y1]) + 
      v13*v24*(v13*v24 - v12*v34)*(-(v13*v24) + v12*v34 + Sqrt[Y1]))*
     (v14*v23 + v13*v24 - v12*v34 - Sqrt[Y1])*G[l[8], l[1]])/
    (2*v13*(v14*v23 - v13*v24 + v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) + 
   (Pi*(v14 + v23)*(v14*v23 - v13*v24 - v12*v34)*G[l[9], l[1]])/
    (4*Y1^(3/2)) + (Pi*v12*v14*v24*G[l[10], l[1]])/(4*Y1^(3/2)) + 
   (Pi*G[l[11], l[1]])/(4*Sqrt[Y1]) - (Pi*v12*(v14*v23 + v13*v24 - v12*v34)*
     G[l[12], l[1]])/(4*Y1^(3/2)) - 
   (Pi*v23*v34*(-(v14^3*v23^3) + v13*v14*v23*v24*(-3*v13*v24 + v12*v34 - 
        2*Sqrt[Y1]) + v13*v24*(v13*v24 - v12*v34)*(v13*v24 - v12*v34 + 
        Sqrt[Y1]) + v14^2*v23^2*(3*v13*v24 + v12*v34 + Sqrt[Y1]))*
     (v14*v23 + v13*v24 - v12*v34 + Sqrt[Y1])*G[l[13], l[1]])/
    (2*v13*(-(v14*v23) + v13*v24 - v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) - 
   (Pi*(v14 + v23)*(v14*v23 - v13*v24 - v12*v34)*G[l[14], l[1]])/
    (4*Y1^(3/2)) - (Pi*v12*v14*v24*G[l[15], l[1]])/(4*Y1^(3/2)) - 
   (Pi*G[l[16], l[1]])/(4*Sqrt[Y1])) + 
 G[0, v13]*
  ((Pi*(v12^2*v13*v24*v34*(v14*(-2*v23 + v24)*(-(v14*v23) + v13*v24) + 
        v23*v24*v34^2) + (v14*v23 - v13*v24)*(v13*v14 - v23*v24)*v34*Y1 + 
      v12*v24*(v13*(v14*(2*v23 - v24)*(v14*v23 - v13*v24)^2 + 
          4*v14*v23*(v14 + v23)*(v14*v23 - v13*v24)*v34 - 
          v23*v24*(3*v14*v23 + v13*v24)*v34^2) + v14*(-(v14*v23) + v13*v24)*
         Y1)))/(8*v12*v13*v14*v23*v24*(-(v14*v23) + v13*v24)*v34*Y1) + 
   (Pi*v12*(v14*v23 + v13*v24 - v12*v34)*G[l[7], l[1]])/(4*Y1^(3/2)) + 
   (Pi*v23*v34*(v14^3*v23^3 + v13*v14*v23*v24*(3*v13*v24 - v12*v34 - 
        2*Sqrt[Y1]) + v14^2*v23^2*(-3*v13*v24 - v12*v34 + Sqrt[Y1]) + 
      v13*v24*(v13*v24 - v12*v34)*(-(v13*v24) + v12*v34 + Sqrt[Y1]))*
     (v14*v23 + v13*v24 - v12*v34 - Sqrt[Y1])*G[l[8], l[1]])/
    (2*v13*(v14*v23 - v13*v24 + v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) + 
   (Pi*(v14 + v23)*(v14*v23 - v13*v24 - v12*v34)*G[l[9], l[1]])/
    (4*Y1^(3/2)) + (Pi*v12*v14*v24*G[l[10], l[1]])/(4*Y1^(3/2)) + 
   (Pi*G[l[11], l[1]])/(4*Sqrt[Y1]) - (Pi*v12*(v14*v23 + v13*v24 - v12*v34)*
     G[l[12], l[1]])/(4*Y1^(3/2)) - 
   (Pi*v23*v34*(-(v14^3*v23^3) + v13*v14*v23*v24*(-3*v13*v24 + v12*v34 - 
        2*Sqrt[Y1]) + v13*v24*(v13*v24 - v12*v34)*(v13*v24 - v12*v34 + 
        Sqrt[Y1]) + v14^2*v23^2*(3*v13*v24 + v12*v34 + Sqrt[Y1]))*
     (v14*v23 + v13*v24 - v12*v34 + Sqrt[Y1])*G[l[13], l[1]])/
    (2*v13*(-(v14*v23) + v13*v24 - v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) - 
   (Pi*(v14 + v23)*(v14*v23 - v13*v24 - v12*v34)*G[l[14], l[1]])/
    (4*Y1^(3/2)) - (Pi*v12*v14*v24*G[l[15], l[1]])/(4*Y1^(3/2)) - 
   (Pi*G[l[16], l[1]])/(4*Sqrt[Y1])) + 
 G[0, v14]*((Pi*(v14^(-1) + (-(v14*v23*(v23 - 2*v24)*(v14*v23 - v13*v24)^2) + 
        (v14*v23 - v13*v24)*(2*v14*(v12 + v14)*v23^2 - 
          v23*(v12*v13 - 2*v13*v14 + 4*v14*(v14 + v23))*v24 + 
          2*(v12*v13 + 3*v14*v23)*v24^2 - 2*v13*v24^3)*v34 + 
        (-(v12^2*(v23 + 2*v24)*(v14*v23 - v13*v24)) + 2*v14*v23*v24*
           (3*v14*v23 + v13*v24) - 2*v12*(v14*v23 - v13*v24)*
           (2*v14*v23 + v13*v24 - 2*(v14 + v23)*v24 - v24^2))*v34^2 - 
        2*v12*(-(v12*v14*v23) + v12*v13*v24 + 4*v14*v23*v24 + v13*v24^2)*
         v34^3 + 2*v12^2*v24*v34^4)/((v14*v23 - v13*v24)*(v14*v23 - v12*v34)*
        Y1)))/(8*v24*v34) + (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 + 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[7], l[1]])/((-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])^
      3*Y1^(3/2)) + (Pi*(v12*v13*v23 + (v13 - v14 - v23 + v24)*
       (-(v14*v23) + v13*v24) - v12*(v13 + v14 + v23 + v24)*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 + 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[9], l[1]])/((-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])^
      3*Y1^(3/2)) - (Pi*G[l[11], l[1]])/(4*Sqrt[Y1]) - 
   (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 - 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[12], l[1]])/((-(v14*v23) + v13*v24 + v12*v34 - Sqrt[Y1])^
      3*Y1^(3/2)) + (Pi*(v12*v13*v23 + (v13 - v14 - v23 + v24)*
       (-(v14*v23) + v13*v24) - v12*(v13 + v14 + v23 + v24)*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 - 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[14], l[1]])/((v14*v23 - v13*v24 - v12*v34 + Sqrt[Y1])^3*
     Y1^(3/2)) + (Pi*G[l[16], l[1]])/(4*Sqrt[Y1])) + 
 G[0, v23]*((Pi*((v12*v14*v24 + v13*v14*v34 - v23*v24*v34)/
       (v12*v13*v14*v23) + (-(v14*v23*(v23 - 2*v24)*(v14*v23 - v13*v24)^2) + 
        (v14*v23 - v13*v24)*(2*v14*(v12 + v14)*v23^2 - 
          v23*(v12*v13 - 2*v13*v14 + 4*v14*(v14 + v23))*v24 + 
          2*(v12*v13 + 3*v14*v23)*v24^2 - 2*v13*v24^3)*v34 + 
        (-(v12^2*(v23 + 2*v24)*(v14*v23 - v13*v24)) + 2*v14*v23*v24*
           (3*v14*v23 + v13*v24) - 2*v12*(v14*v23 - v13*v24)*
           (2*v14*v23 + v13*v24 - 2*(v14 + v23)*v24 - v24^2))*v34^2 - 
        2*v12*(-(v12*v14*v23) + v12*v13*v24 + 4*v14*v23*v24 + v13*v24^2)*
         v34^3 + 2*v12^2*v24*v34^4)/((v14*v23 - v13*v24)*(v14*v23 - v12*v34)*
        Y1)))/(8*v24*v34) + (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 + 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[7], l[1]])/((-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])^
      3*Y1^(3/2)) + (Pi*(v12*v13*v23 + (v13 - v14 - v23 + v24)*
       (-(v14*v23) + v13*v24) - v12*(v13 + v14 + v23 + v24)*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 + 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[9], l[1]])/((-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])^
      3*Y1^(3/2)) - (Pi*G[l[11], l[1]])/(4*Sqrt[Y1]) - 
   (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 - 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[12], l[1]])/((-(v14*v23) + v13*v24 + v12*v34 - Sqrt[Y1])^
      3*Y1^(3/2)) + (Pi*(v12*v13*v23 + (v13 - v14 - v23 + v24)*
       (-(v14*v23) + v13*v24) - v12*(v13 + v14 + v23 + v24)*v34)*
     (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
      v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
      3*v12^2*v14*v23*v34^2 + v12^3*v34^3 - 
      ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
       Sqrt[Y1])*G[l[14], l[1]])/((v14*v23 - v13*v24 - v12*v34 + Sqrt[Y1])^3*
     Y1^(3/2)) + (Pi*G[l[16], l[1]])/(4*Sqrt[Y1])) + 
 G[0, v34]*((Pi*(-((-4*v23^2*v24 + v12*(v23 - v34)^2)*v34) + 
      v13*v24*(-v23^2 - 2*v23*v34 + v34^2) + 
      v14*v23*(v23^2 - 2*v23*v34 + v34*(4*v24 + v34))))/(8*v23*v24*v34*Y1) + 
   (Pi*(-(v12*v13*v23) - (v13 - v14 - v23)*(-(v14*v23) + v13*v24) + 
      v12*(v13 + v14 + v23)*v34)*G[l[9], l[1]])/(4*Y1^(3/2)) + 
   (Pi*(v13*v14*v34 + 4*v12*v13*v24*v34 - (-(v14*v23) + v13*v24 + v12*v34)^2)*
     G[l[11], l[1]])/(4*Y1^(3/2)) + 
   (Pi*(v12*v13*v23 + (v13 - v14 - v23)*(-(v14*v23) + v13*v24) - 
      v12*(v13 + v14 + v23)*v34)*G[l[14], l[1]])/(4*Y1^(3/2)) + 
   (Pi*(-(v13*v14*v34) + Y1)*G[l[16], l[1]])/(4*Y1^(3/2))) + 
 G[0, v12]*((Pi*v12*v13*v14*(-((-4*v23^2*v24 + v12*(v23 - v34)^2)*v34) + 
       v13*v24*(-v23^2 - 2*v23*v34 + v34^2) + 
       v14*v23*(v23^2 - 2*v23*v34 + v34*(4*v24 + v34))) + 
     Pi*(-(v12*(v13*v23 + v14*v24)) + (v13*v14 + v23*v24)*v34)*Y1)/
    (8*v12*v13*v14*v23*v24*v34*Y1) + 
   (Pi*(-(v12*v13*v23) - (v13 - v14 - v23)*(-(v14*v23) + v13*v24) + 
      v12*(v13 + v14 + v23)*v34)*G[l[9], l[1]])/(4*Y1^(3/2)) + 
   (Pi*(v13*v14*v34 + 4*v12*v13*v24*v34 - (-(v14*v23) + v13*v24 + v12*v34)^2)*
     G[l[11], l[1]])/(4*Y1^(3/2)) + 
   (Pi*(v12*v13*v23 + (v13 - v14 - v23)*(-(v14*v23) + v13*v24) - 
      v12*(v13 + v14 + v23)*v34)*G[l[14], l[1]])/(4*Y1^(3/2)) + 
   (Pi*(-(v13*v14*v34) + Y1)*G[l[16], l[1]])/(4*Y1^(3/2))) + 
 (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*
   (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
    v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
    3*v12^2*v14*v23*v34^2 + v12^3*v34^3 + 
    ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
     Sqrt[Y1])*G[l[7], 0, l[1]])/((-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])^
    3*Y1^(3/2)) + (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*
   G[l[7], l[1], l[1]])/(4*Y1^(3/2)) - 
 (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*G[l[7], l[4], l[1]])/
  (4*Y1^(3/2)) + 
 (Pi*v23*v34*(v14^3*v23^3 + v13*v14*v23*v24*(3*v13*v24 - v12*v34 - 
      2*Sqrt[Y1]) + v14^2*v23^2*(-3*v13*v24 - v12*v34 + Sqrt[Y1]) + 
    v13*v24*(v13*v24 - v12*v34)*(-(v13*v24) + v12*v34 + Sqrt[Y1]))*
   (v14*v23 + v13*v24 - v12*v34 - Sqrt[Y1])*G[l[8], 0, l[1]])/
  (2*v13*(v14*v23 - v13*v24 + v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) + 
 (Pi*v23*v24*v34*G[l[8], l[1], l[1]])/(4*Y1^(3/2)) - 
 (Pi*v23*v24*v34*G[l[8], l[3], l[1]])/(4*Y1^(3/2)) + 
 (Pi*(v12*v13*v23 + (v13 - v14 - v23 + v24)*(-(v14*v23) + v13*v24) - 
    v12*(v13 + v14 + v23 + v24)*v34)*(-(v14^3*v23^3) + 
    3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + v13^3*v24^3 + 
    3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
    3*v12^2*v14*v23*v34^2 + v12^3*v34^3 + 
    ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
     Sqrt[Y1])*G[l[9], 0, l[1]])/((-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])^
    3*Y1^(3/2)) + 
 (Pi*(v12*v13*v23 + (v13 - v14 - v23 + v24)*(-(v14*v23) + v13*v24) - 
    v12*(v13 + v14 + v23 + v24)*v34)*G[l[9], l[1], l[1]])/(4*Y1^(3/2)) + 
 (Pi*(-(v12*v13*v23) - (v13 - v14 - v23 + v24)*(-(v14*v23) + v13*v24) + 
    v12*(v13 + v14 + v23 + v24)*v34)*G[l[9], l[6], l[1]])/(4*Y1^(3/2)) + 
 (Pi*v12*v14*v24*G[l[10], 0, l[1]])/(4*Y1^(3/2)) + 
 (Pi*v12*v14*v24*G[l[10], l[1], l[1]])/(4*Y1^(3/2)) - 
 (Pi*v12*v14*v24*G[l[10], l[5], l[1]])/(4*Y1^(3/2)) + 
 (Pi*(v13*v14*v34 + 4*v12*v13*v24*v34 - (-(v14*v23) + v13*v24 + v12*v34)^2)*
   G[l[11], 0, l[1]])/(4*Y1^(3/2)) + 
 (Pi*(v13*v14*v34 + 4*v12*v13*v24*v34 - (-(v14*v23) + v13*v24 + v12*v34)^2)*
   G[l[11], l[1], l[1]])/(4*Y1^(3/2)) + 
 (Pi*(-(v13*v14*v34) + Y1)*G[l[11], l[2], l[1]])/(4*Y1^(3/2)) - 
 (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*
   (-(v14^3*v23^3) + 3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + 
    v13^3*v24^3 + 3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
    3*v12^2*v14*v23*v34^2 + v12^3*v34^3 - 
    ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
     Sqrt[Y1])*G[l[12], 0, l[1]])/
  ((-(v14*v23) + v13*v24 + v12*v34 - Sqrt[Y1])^3*Y1^(3/2)) - 
 (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*G[l[12], l[1], l[1]])/
  (4*Y1^(3/2)) + (Pi*(v12 + v34)*(-(v14*v23) - v13*v24 + v12*v34)*
   G[l[12], l[4], l[1]])/(4*Y1^(3/2)) - 
 (Pi*v23*v34*(-(v14^3*v23^3) + v13*v14*v23*v24*(-3*v13*v24 + v12*v34 - 
      2*Sqrt[Y1]) + v13*v24*(v13*v24 - v12*v34)*(v13*v24 - v12*v34 + 
      Sqrt[Y1]) + v14^2*v23^2*(3*v13*v24 + v12*v34 + Sqrt[Y1]))*
   (v14*v23 + v13*v24 - v12*v34 + Sqrt[Y1])*G[l[13], 0, l[1]])/
  (2*v13*(-(v14*v23) + v13*v24 - v12*v34 + Sqrt[Y1])^3*Y1^(3/2)) - 
 (Pi*v23*v24*v34*G[l[13], l[1], l[1]])/(4*Y1^(3/2)) + 
 (Pi*v23*v24*v34*G[l[13], l[3], l[1]])/(4*Y1^(3/2)) + 
 (Pi*(v12*v13*v23 + (v13 - v14 - v23 + v24)*(-(v14*v23) + v13*v24) - 
    v12*(v13 + v14 + v23 + v24)*v34)*(-(v14^3*v23^3) + 
    3*v13*v14^2*v23^2*v24 - 3*v13^2*v14*v23*v24^2 + v13^3*v24^3 + 
    3*v12*v14^2*v23^2*v34 - 3*v12*v13*v14*v23*v24*v34 - 
    3*v12^2*v14*v23*v34^2 + v12^3*v34^3 - 
    ((v14*v23 - v13*v24)^2 + v12*(-2*v14*v23 + v13*v24)*v34 + v12^2*v34^2)*
     Sqrt[Y1])*G[l[14], 0, l[1]])/((v14*v23 - v13*v24 - v12*v34 + Sqrt[Y1])^3*
   Y1^(3/2)) + (Pi*(-(v12*v13*v23) - (v13 - v14 - v23 + v24)*
     (-(v14*v23) + v13*v24) + v12*(v13 + v14 + v23 + v24)*v34)*
   G[l[14], l[1], l[1]])/(4*Y1^(3/2)) + 
 (Pi*(v12*v13*v23 + (v13 - v14 - v23 + v24)*(-(v14*v23) + v13*v24) - 
    v12*(v13 + v14 + v23 + v24)*v34)*G[l[14], l[6], l[1]])/(4*Y1^(3/2)) - 
 (Pi*v12*v14*v24*G[l[15], 0, l[1]])/(4*Y1^(3/2)) - 
 (Pi*v12*v14*v24*G[l[15], l[1], l[1]])/(4*Y1^(3/2)) + 
 (Pi*v12*v14*v24*G[l[15], l[5], l[1]])/(4*Y1^(3/2)) + 
 (Pi*(-(v13*v14*v34) + Y1)*G[l[16], 0, l[1]])/(4*Y1^(3/2)) + 
 (Pi*(-(v13*v14*v34) + Y1)*G[l[16], l[1], l[1]])/(4*Y1^(3/2)) + 
 (Pi*(v13*v14*v34 + 4*v12*v13*v24*v34 - (-(v14*v23) + v13*v24 + v12*v34)^2)*
   G[l[16], l[2], l[1]])/(4*Y1^(3/2))


==> anc/massless_epm1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*(Pi*(v12*v13*v23 + v12*v14*v24 + v13*v14*v34 + v23*v24*v34))/
  (v12*v13*v14*v23*v24*v34)


==> anc/massless_letters.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{l[1] -> 1, l[2] -> (v13*v24)/(-(v14*v23) + v13*v24), 
 l[3] -> (v14*v23)/(v14*v23 - v12*v34), 
 l[4] -> (v13*v24)/(v13*v24 - v12*v34), 
 l[5] -> (v12*v34)/(-(v14*v23) + v12*v34), 
 l[6] -> (v12*v34)/(-(v13*v24) + v12*v34), 
 l[7] -> (v14*v23 + v13*v24 - v12*v34 - Sqrt[Y1])/(2*v14*v23), 
 l[8] -> (v14*v23 + v13*v24 - v12*v34 - Sqrt[Y1])/(2*v13*v24), 
 l[9] -> (v14*v23 - v13*v24 + v12*v34 - Sqrt[Y1])/(2*v14*v23), 
 l[10] -> (-(v14*v23) + v13*v24 + v12*v34 - Sqrt[Y1])/(2*v13*v24), 
 l[11] -> (-(v14*v23) + v13*v24 + v12*v34 - Sqrt[Y1])/(2*v12*v34), 
 l[12] -> (v14*v23 + v13*v24 - v12*v34 + Sqrt[Y1])/(2*v14*v23), 
 l[13] -> (v14*v23 + v13*v24 - v12*v34 + Sqrt[Y1])/(2*v13*v24), 
 l[14] -> (v14*v23 - v13*v24 + v12*v34 + Sqrt[Y1])/(2*v14*v23), 
 l[15] -> (-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])/(2*v13*v24), 
 l[16] -> (-(v14*v23) + v13*v24 + v12*v34 + Sqrt[Y1])/(2*v12*v34)}


==> anc/massless_sqrtrule.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Y1 -> v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
   2*v12*v13*v24*v34 + v12^2*v34^2}


==> anc/one_mass_epm1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*Pi/(v12*v23*v24) - Pi/(8*v13*v23*v34) - Pi/(8*v14*v24*v34)


==> anc/one_mass_letters.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{l[1] -> (v11*v23)/(v12*v13), l[2] -> (v11*v23)/(-(v12*v13) + v11*v23), 
 l[3] -> (v11*v24)/(-(v12*v14) + v11*v24), 
 l[4] -> (v13*v24)/(-(v14*v23) + v13*v24), 
 l[5] -> (v11*v14*v23 - v11*v13*v24)/(v12*v13*v14 - v11*v13*v24), 
 l[6] -> (v11*v34)/(-(v13*v14) + v11*v34), 
 l[7] -> (v12*v34)/(-(v14*v23) + v12*v34), 
 l[8] -> (v12*v34)/(-(v13*v24) + v12*v34), 
 l[9] -> (v11*v14*v23 - v11*v12*v34)/(v12*v13*v14 - v11*v12*v34), 
 l[10] -> (v11*(v14^2*v23 + 2*v11*v24*v34 + 
     v14*(-(v13*v24) - v12*v34 + Sqrt[Y2])))/(2*(v12*v14 - v11*v24)*
    (v13*v14 - v11*v34)), 
 l[11] -> (v11*(v14^2*v23 + 2*v11*v24*v34 - 
     v14*(v13*v24 + v12*v34 + Sqrt[Y2])))/(2*(v12*v14 - v11*v24)*
    (v13*v14 - v11*v34))}


==> anc/one_mass_sqrtrule.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Y2 -> v14^2*v23^2 - 2*v13*v14*v23*v24 + v13^2*v24^2 - 2*v12*v14*v23*v34 - 
   2*v12*v13*v24*v34 + 4*v11*v23*v24*v34 + v12^2*v34^2}

